Intensity and Dimensionality-Dependent Dynamics of Laser-Proton Acceleration in 1D, 2D, and 3D Particle-in-Cell Simulations

Due to the high computational cost of 3D particle-in-cell (PIC) simulations, lower-dimensional (2D or 1D) simulations are frequently used in their place. Our work shows that when modeling high-intensity laser ion acceleration, simulation dimensionality interfaces with laser intensity in the dynamics of ion acceleration at every step of the process, from laser absorption through particle acceleration. We expand on previous studies by comparing the behavior of 1D and 2D simulations (of different polarization) with 3D PIC simulations at high resolutions across five orders of magnitude of laser intensity, enabling us to study multiple regimes of laser-proton acceleration. We find that key output metrics such as maximum proton energy depend on a complex interplay of both simulation dimensionality and laser intensity regime. Differences between simulation predictions generally increase for higher laser intensity regimes, making 3D simulations especially important for quantitative predictions of next-generation laser experiments.

==> anc/input_1D_2D_3D.txt <==
# Prototype Input Deck for 1D, 2D, and 3D Simulations
# 	Replace <intensity> with laser peak intensity in W/cm^2
# 	Replace <spot_size> with beam waist in micron
#	For 2DP, set polarisation_angle = 0
# Adapted from Smith et al. 2021 and EPOCH example decks

begin:control
  nx = 2100
  ny = 2100
  nz = 2100

  # Final time of simulation
  t_end = 1000 * femto

  # Size of domain
  x_min = -21 * micron
  x_max = -x_min #*1.5
  y_min = x_min
  y_max = -y_min
  z_min = x_min
  z_max = -x_min 
  stdout_frequency = 10
  

#Change based on system/cores requested  
  nprocy=32 
  nprocx=2
  nprocz=256
  stop_at_walltime = 42500 # < 12 hr 85800 

  balance_first = F
  use_pre_balance = F
  print_constants=T
end:control

begin:boundaries
  bc_x_min = simple_laser
  bc_x_max = open
  bc_y_min = open
  bc_y_max = open
  bc_z_min = open
  bc_z_max = open
end:boundaries


begin:constant
  lambda0 = 0.8 * micron
  
  #This laser parameter setup follows example_decks/laser_focus.deck 
  # These two set the beam focus
  w_0 = <spot_size> * micron # 	
  x_spot = x_max  # Distance from x_min to spot

  # These are the parameters calculated for driving the laser
  # These should not need to be modified
  x_R = pi * w_0^2 / lambda0 # Rayleigh range
  RC = x_spot * (1.0 + (x_R/x_spot)^2) # Radius of curvature on x_min
  w_bnd = w_0 * sqrt( 1.0 + (x_spot/x_R)^2) # Spot size at x_min
  gouy = atan(x_spot/x_R) # Gouy phase shift at x_min

  omega = 2 * pi * c / lambda0
  
  den_targ = 8.5e27
  
  target_thickness = 1*micron 

  target_x_inner = -target_thickness/2
  target_x_outer =  target_thickness/2
  
  Inten = <intensity>
  amp_Focus = sqrt((2*Inten*10000)/(c*epsilon0)) #Fixed Multiple 
  #Set boundary amplitude based on simulation dimensionality 
  amp_Bound = if(nz gt 2,  amp_Focus*(w_0/w_bnd), if (ny gt 2, amp_Focus*sqrt(w_0/w_bnd),amp_Focus))       
end:constant


begin:species
  name = proton
  charge = 1.0
  mass = 1836.2
  density = if(( (x gt target_x_inner) and (x lt target_x_outer)) and (sqrt(y^2+z^2) lt 10*micron), den_targ, 0)
  temp_ev = 1
  npart_per_cell = 50
end:species

begin:species
  name = electron
  charge = -1.0
  mass = 1.0
  temp_ev = 1
  density = density(proton)
  npart_per_cell = 50
end:species


begin:laser
  boundary = x_min
  amp = amp_Bound

  lambda = lambda0
  t_start = 0
  t_end = 60 * femto
  t_profile = sin(pi * time / (60*femto) ) *(time lt t_end)
  phase = 2.0 * pi/ lambda0 *(y^2 + z^2) / (2.0 * RC) - gouy
  polarisation_angle = pi/2
  profile = gauss(sqrt(y^2+z^2),0,w_bnd)
end:laser

begin:subset
name = center
x_min = x_min
x_max = x_max
y_min = -0.1*micron
y_max = 0.1*micron
z_min = -0.1*micron
z_max = 0.1*micron
end:subset


begin:output
  name = efield
  file_prefix = e #particles
  # number of timesteps between output dumps
  dt_snapshot = 10 * femto
  # Properties on grid
  grid = center
  ex = center
  ey = center
  ez = center

  bx = center
  by = center
  bz = center
  jx = never
  jy = never
  jz = never

end:output

begin:subset
name = center_part
x_min = x_min
x_max = x_max
y_min = -0.1*micron
y_max = 0.1*micron
z_min = -0.1*micron
z_max = 0.1*micron
include_species:proton
include_species:electron
end:subset

begin:output
 name = particles
 file_prefix = p #particles
 dt_snapshot = 10 * femto
  particles = center_part
  particle_weight = center_part
  particle_energy = center_part
end:output

begin:output
  name = diag
  file_prefix  = diag
  
  dt_snapshot = 5 * femto
  
  particles = never #ele_frac
  # Properties on grid
  grid = never
  total_energy_sum = always + species #always
  absorption = always
end:output



